Microservices in Practice: A Survey Study

Microservices architectures have become largely popular in the last years. However, we still lack empirical evidence about the use of microservices and the practices followed by practitioners. Thereupon, in this paper, we report the results of a survey with 122 professionals who work with microservices. We report how the industry is using this architectural style and whether the perception of practitioners regarding the advantages and challenges of microservices is according to the literature.

==> img/cropPDFfiles.sh <==
#cd /Users/rterrabh/Dropbox/UFLA/2014_2/teoria/documentos
clear

FILES=*.pdf
for f in $FILES
do
  filename="${f%.*}"
  echo -n "$filename: "
  #read -n1
  pdfcrop "$filename.pdf" "$filename.pdf" > /dev/null 2>&1
  echo "OK."
done
